Determining Top Quark Couplings at the LHC: Snowmass White Paper

Top quarks are a prime system for hunting for new physics. Nonetheless, two decades on from their discovery few of their couplings have been measured to high precision. We present an overview of current determinations and the expected sensitivities with 300 fb-1 and 3000 fb-1 of 14 TeV LHC data. In addition to direct limits on the top quark's renormalizable couplings to Standard Model bosons, we also explore what bounds can be set on the coefficients of higher-dimension operators, taking particular four-fermion operators that do not interfere with QCD as a test case. Every coupling we consider will benefit greatly from a dedicated study at the future LHC. Some measurements, like the irrelevant operators, are systematics-limited and will saturate in the near-term. Others, like the important ttbar+Higgs coupling, involve rare processes and thus demand as much data as possible.

==> figures/pdftoeps.sh <==
#!/bin/bash
for i in $*
do 
echo $i
pdftops -eps $i
done

